Optimizing User Interface Layouts via Gradient Descent

Automating parts of the user interface (UI) design process has been a longstanding challenge. We present an automated technique for optimizing the layouts of mobile UIs. Our method uses gradient descent on a neural network model of task performance with respect to the model's inputs to make layout modifications that result in improved predicted error rates and task completion times. We start by extending prior work on neural network based performance prediction to 2-dimensional mobile UIs with an expanded interaction space. We then apply our method to two UIs, including one that the model had not been trained on, to discover layout alternatives with significantly improved predicted performance. Finally, we confirm these predictions experimentally, showing improvements up to 9.2 percent in the optimized layouts. This demonstrates the algorithm's efficacy in improving the task performance of a layout, and its ability to generalize and improve layouts of new interfaces.

==> anc/README.txt <==
This file contains descriptions of all files in the supplementary materials.

addition_initial_and_optimized_layouts.pdf - Contains additional examples of initial and optimized layouts for both user interfaces.

all_base_features_108.json - Contains layout information for each UI element (size and location in pixels) for all 108 layouts of the photo editing UI. Each element in the UI is given an ID taken from photo_icons.html, another supplementary file. The features to train the model can be extracted from this file. The features are normalized by the screen width (375 pixels) and the screen height (551 pixels) Each layout is given an ID between 0 and 107.

data_collection_app_and_optimization.pdf - Contains details on our data collection app, institutional review of our data collection protocol, and our optimization algorithm.

photo_icons.html - An HTML file of the photo editing UI that shows the element corresponding to each ID in all_base_features_108.json.

task_instructions.txt - The instructions for every task on the photo editing UI. They specify the target and type of each task and are necessary to generate input features for the model.

feature_encoding_figure.pdf - A figure illustrating each step of the feature encoding process for an example task and user interface.


==> anc/photo_icons.html <==
    <head>
        <meta name="viewport" content="width=device-width,height=device-height,initial-scale=1.0,maximum-scale=1.0,user-scalable=no"/>
        <script src="/static/js/photo_icons.js" type="text/javascript"> </script> 
        <script src="/static/js/photo_icons_tasks.js" type="text/javascript"> </script> 
       <link rel='stylesheet' href='/static/css/static.css' type='text/css'>
       <link id="photo_icons_css" rel='stylesheet' type='text/css'>
       <script>
       if (is_vertical_sticker_button_group) {
        $("#sticker_button_group_container").attr('class', 'btn-group btn-group-toggle btn-group-vertical');
        } else {
          $("#sticker_button_group_container").attr('class', 'btn-group btn-group-toggle');
        }
       </script>
    </head>

<body>
<div id="sticker_container">
<div class="sticker text sticker1">Great!</div>
<div class="sticker text sticker2">Cool!!</div>
<div class="sticker text sticker3">Nice!!</div>
<div class="sticker text sticker4">Superb</div>
<div class="sticker text sticker5">Neat!!</div>
<div class="sticker text sticker6">Smart!</div>
<div class="sticker text sticker7">Happy!</div>
<div class="sticker text sticker8">Good!!</div>

<div class="sticker image sticker1"><img src="/static/images/emoji1.png" class="emoji"></div>
<div class="sticker image sticker2"><img src="/static/images/emoji2.png" class="emoji"></div>
<div class="sticker image sticker3"><img src="/static/images/emoji3.png" class="emoji"></div>
<div class="sticker image sticker4"><img src="/static/images/emoji4.png" class="emoji"></div>
<div class="sticker image sticker5"><img src="/static/images/emoji5.png" class="emoji"></div>
<div class="sticker image sticker6"><img src="/static/images/emoji6.png" class="emoji"></div>
<div class="sticker image sticker7"><img src="/static/images/emoji7.png" class="emoji"></div>
<div class="sticker image sticker8"><img src="/static/images/emoji8.png" class="emoji"></div>

<div class="sticker filter sticker1"></div>
<div class="sticker filter sticker2"></div>
<div class="sticker filter sticker3"></div>
<div class="sticker filter sticker4"></div>
<div class="sticker filter sticker5"></div>
<div class="sticker filter sticker6"></div>
<div class="sticker filter sticker7"></div>
<div class="sticker filter sticker8"></div>
</div>
<div id="canvas">
<div id="filter_div"></div>
<div id="drop1" class="droppable"></div>
<div id="drop2" class="droppable"></div>
<div id="drop3" class="droppable"></div>
<img id="img1" class="canvas_img" src="/static/images/photo1.jpg">
<img id="img2" class="canvas_img" src="/static/images/photo2.jpg">
</div>
<img id="back" src="/static/images/back_icon.svg">
<div id="swipe"></div>
<div id="slider_container">
  <div id="slider_label">Size:</div>
<input id="sticker_size" data-slider-id='sticker_sizeSlider' type="text" data-slider-ticks="[0, 25, 50, 75, 100]" data-slider-ticks-snap-bounds="0" data-slider-ticks-labels='["0", "25", "50", "75", "100"]' data-slider-value="50"/>
</slider>
</div>

<div id="sticker_button_group_container" data-toggle="buttons">
  <label class="btn btn-secondary" id="text">
    <input type="radio" name="options" autocomplete="off"> Text
  </label>
  <label class="btn btn-secondary" id="emojis">
    <input type="radio" name="options" autocomplete="off"> Emojis
  </label>
  <label class="btn btn-secondary" id="filters">
    <input type="radio" name="options" autocomplete="off"> Filters
  </label>
</div>

<div id="exit_button_group">
  <button class="ui-btn exit" id="cancel"><img class="exit_icon" src="/static/images/cancel.png"/></button>
  <button class="ui-btn exit" id="save"><img class="exit_icon" src="/static/images/check_mark.png"/></button>
</div>

<div id="notification"><p></p></div>
<img id="upload" src="/static/images/upload_new.png">
<img id="undo" src="/static/images/undo_new.png">
</body>

==> anc/task_instructions.txt <==
  Task 1:
  Please select the "Cool!!" text sticker to be added. 
  
  Task 2:
  Please set the "Cool!!" text sticker size to a value between 0 and 25.
  
  Task 3:
  Please drag and drop the "Cool!!" text sticker to the blue rectangle. 
  
  Task 4:
  Please select the dog emoji sticker to be added. 
  
  Task 5:
  Please set the dog emoji sticker size to a value between 50 and 75.
  
  Task 6:
  Please drag and drop the dog emoji sticker to the green rectangle. 
  
  Task 7:
  Please select the bear emoji sticker to be added. 
  
  Task 8:
  Please drag and drop the bear emoji sticker to the red rectangle. 
  
  Task 9:
  Please select the "Great!" text sticker to be added. 
  
  Task 10:
  Please tap the undo icon to undo the last action. 
  
  Task 11:
  Please tap on the upload icon to upload this image. 
  
  Task 12:
  Please tap on the checkmark button to save this image. 
  
  Task 13:
  Please select the laughing emoji sticker to be added. 
  
  Task 14:
  Please drag and drop the laughing emoji sticker to the red rectangle. 
  
  Task 15:
  Please add the Aqua filter. 
  
  Task 16:
  Please select the "Happy!" text sticker to be added. 
  
  Task 17:
  Please drag and drop the "Happy!" text sticker to the green rectangle. 
  
  Task 18:
  Please select the "Superb" text sticker to be added. 
  
  Task 19:
  Please tap the undo icon to undo the last action. 
  
  Task 20:
  Please select the smiling emoji sticker to be added. 
  
  Task 21:
  Please drag and drop the smiling emoji sticker to the blue rectangle. 
  
  Task 22:
  Please tap on the upload icon to upload this image. 
  
  Task 23:
  Please tap on the X button to cancel image. 
  Task 24:
  Please select the "Smart!" text sticker to be added. 
  
  Task 25:
  Please drag and drop the "Smart!" text sticker to the green rectangle. 
  
  Task 26:
  Please add the Yellow filter. 
  
  Task 27:
  Please add the Purple filter. 
  
  Task 28:
  Please select the cat emoji sticker to be added. 
  
  Task 29:
  Please set the cat emoji sticker size to a value between 0 and 25.
  
  Task 30:
  Please drag and drop the cat emoji sticker to the red rectangle. 
  
  Task 31:
  Please add the Pink filter. 
  
  Task 32:
  Please select the "Great!" text sticker to be added. 
  
  Task 33:
  Please set the "Great!" text sticker size to a value between 75 and 100.
  
  Task 34:
  Please drag and drop the "Great!" text sticker to the blue rectangle. 
  
  Task 35:
  Please tap on the X button to cancel image. 
  
  Task 36:
  Please select the "Cool!!" text sticker to be added. 
  
  Task 37:
  Please set the "Cool!!" text sticker size to a value between 50 and 75.
  
  Task 38:
  Please drag and drop the "Cool!!" text sticker to the blue rectangle. 
  
  Task 39:
  Please select the panda emoji sticker to be added. 
  
  Task 40:
  Please set the panda emoji sticker size to a value between 75 and 100.
  
  Task 41:
  Please drag and drop the panda emoji sticker to the green rectangle. 
  
  Task 42:
  Please select the "Neat!!" text sticker to be added. 
  
  Task 43:
  Please drag and drop the "Neat!!" text sticker to the red rectangle. 
  
  Task 44:
  Please add the Aqua filter. 
  
  Task 45:
  Please tap on the checkmark button to save this image. 
  
  Task 46:
  Please add the Teal filter. 
  
  Task 47:
  Please select the hamster emoji sticker to be added. 
  
  Task 48:
  Please set the hamster emoji sticker size to a value between 50 and 75.
  
  Task 49:
  Please drag and drop the hamster emoji sticker to the red rectangle. 
  
  Task 50:
  Please select the dog emoji sticker to be added. 
  
  Task 51:
  Please drag and drop the dog emoji sticker to the green rectangle. 
  
  Task 52:
  Please select the cat emoji sticker to be added. 
  
  Task 53:
  Please set the cat emoji sticker size to a value between 0 and 25.
  
  Task 54:
  Please drag and drop the cat emoji sticker to the blue rectangle. 
  
  Task 55:
  Please tap on the upload icon to upload this image. 
  
  Task 56:
  Please tap on the X button to cancel image. 
  
  Task 57:
  Please add the Gray filter. 
  
  Task 58:
  Please add the Teal filter. 
  
  Task 59:
  Please select the panda emoji sticker to be added. 
  
  Task 60:
  Please set the panda emoji sticker size to a value between 75 and 100.
  
  Task 61:
  Please drag and drop the panda emoji sticker to the blue rectangle. 
  
  Task 62:
  Please select the "Superb" text sticker to be added. 
  
  Task 63:
  Please set the "Superb" text sticker size to a value between 25 and 50.
  
  Task 64:
  Please drag and drop the "Superb" text sticker to the green rectangle. 
  
  Task 65:
  Please select the hamster emoji sticker to be added. 
  
  Task 66:
  Please set the hamster emoji sticker size to a value between 50 and 75.
  
  Task 67:
  Please drag and drop the hamster emoji sticker to the red rectangle. 
  
  Task 68:
  Please tap the undo icon to undo the last action. 
  
  Task 69:
  Please select the "Happy!" text sticker to be added. 
  
  Task 70:
  Please set the "Happy!" text sticker size to a value between 75 and 100.
  
  Task 71:
  Please drag and drop the "Happy!" text sticker to the red rectangle. 
  
  Task 72:
  Please tap on the X button to cancel image. 
  
  Task 73:
  Please select the smiling emoji sticker to be added. 
  
  Task 74:
  Please tap the undo icon to undo the last action. 
  
  Task 75:
  Please select the "Superb" text sticker to be added. 
  
  Task 76:
  Please drag and drop the "Superb" text sticker to the blue rectangle. 
  
  Task 77:
  Please add the Aqua filter. 
  
  Task 78:
  Please add the Gray filter. 
  
  Task 79:
  Please add the Purple filter. 
  
  Task 80:
  Please select the bear emoji sticker to be added. 
  
  Task 81:
  Please set the bear emoji sticker size to a value between 25 and 50.
  
  Task 82:
  Please drag and drop the bear emoji sticker to the green rectangle. 
  
  Task 83:
  Please select the "Superb" text sticker to be added. 
  
  Task 84:
  Please set the "Superb" text sticker size to a value between 75 and 100.
  
  Task 85:
  Please drag and drop the "Superb" text sticker to the red rectangle. 
  
  Task 86:
  Please tap on the upload icon to upload this image. 
  
  Task 87:
  Please tap on the checkmark button to save this image. 
  
  Task 88:
  Please add the Lime filter. 
  
  Task 89:
  Please select the "Happy!" text sticker to be added. 
  
  Task 90:
  Please set the "Happy!" text sticker size to a value between 75 and 100.
  
  Task 91:
  Please drag and drop the "Happy!" text sticker to the green rectangle. 
  
  Task 92:
  Please select the "Nice!!" text sticker to be added. 
  
  Task 93:
  Please set the "Nice!!" text sticker size to a value between 50 and 75.
  
  Task 94:
  Please drag and drop the "Nice!!" text sticker to the blue rectangle. 
  
  Task 95:
  Please tap the undo icon to undo the last action. 
  
  Task 96:
  Please select the panda emoji sticker to be added. 
  
  Task 97:
  Please set the panda emoji sticker size to a value between 0 and 25.
  
  Task 98:
  Please drag and drop the panda emoji sticker to the red rectangle. 
  
  Task 99:
  Please add the Orange filter. 
  
  Task 100:
  Please add the Lime filter. 
  
  Task 101:
  Please select the laughing emoji sticker to be added. 
  
  Task 102:
  Please tap the undo icon to undo the last action. 
  
  Task 103:
  Please select the "Nice!!" text sticker to be added. 
  
  Task 104:
  Please set the "Nice!!" text sticker size to a value between 50 and 75.
  
  Task 105:
  Please drag and drop the "Nice!!" text sticker to the blue rectangle. 
  
  Task 106:
  Please tap on the upload icon to upload this image. 
  
  Task 107:
  Please tap on the checkmark button to save this image. 
  
  Task 108:
  Please add the Lime filter. 
  
  Task 109:
  Please select the cat emoji sticker to be added. 
  
  Task 110:
  Please tap the undo icon to undo the last action. 
  
  Task 111:
  Please select the "Great!" text sticker to be added. 
  
  Task 112:
  Please set the "Great!" text sticker size to a value between 25 and 50.
  
  Task 113:
  Please drag and drop the "Great!" text sticker to the blue rectangle. 
  
  Task 114:
  Please select the "Neat!!" text sticker to be added. 
  
  Task 115:
  Please drag and drop the "Neat!!" text sticker to the red rectangle. 
  
  Task 116:
  Please add the Purple filter. 
  
  Task 117:
  Please select the panda emoji sticker to be added. 
  
  Task 118:
  Please drag and drop the panda emoji sticker to the green rectangle. 
  
  Task 119:
  Please tap on the checkmark button to save this image. 
  
  Task 120:
  Please select the laughing emoji sticker to be added. 
  
  Task 121:
  Please drag and drop the laughing emoji sticker to the blue rectangle. 
  
  Task 122:
  Please select the "Cool!!" text sticker to be added. 
  
  Task 123:
  Please drag and drop the "Cool!!" text sticker to the green rectangle. 
  
  Task 124:
  Please add the Gray filter. 
  
  Task 125:
  Please add the Purple filter. 
  
  Task 126:
  Please select the "Happy!" text sticker to be added. 
  
  Task 127:
  Please drag and drop the "Happy!" text sticker to the red rectangle. 
  
  Task 128:
  Please add the Yellow filter. 
  
  Task 129:
  Please add the Orange filter. 
  
  Task 130:
  Please tap on the checkmark button to save this image. 
  
  Task 131:
  Please add the Teal filter. 
  
  Task 132:
  Please add the Yellow filter. 
  
  Task 133:
  Please select the bear emoji sticker to be added. 
  
  Task 134:
  Please set the bear emoji sticker size to a value between 25 and 50.
  
  Task 135:
  Please drag and drop the bear emoji sticker to the green rectangle. 
  
  Task 136:
  Please select the "Superb" text sticker to be added. 
  
  Task 137:
  Please set the "Superb" text sticker size to a value between 50 and 75.
  
  Task 138:
  Please drag and drop the "Superb" text sticker to the blue rectangle. 
  
  Task 139:
  Please select the smiling emoji sticker to be added. 
  
  Task 140:
  Please set the smiling emoji sticker size to a value between 25 and 50.
  
  Task 141:
  Please drag and drop the smiling emoji sticker to the red rectangle. 
  
  Task 142:
  Please tap on the upload icon to upload this image. 
  
  Task 143:
  Please tap on the X button to cancel image. 
  
  Task 144:
  Please select the "Good!!" text sticker to be added. 
  
  Task 145:
  Please drag and drop the "Good!!" text sticker to the red rectangle. 
  
  Task 146:
  Please add the Pink filter. 
  
  Task 147:
  Please select the panda emoji sticker to be added. 
  
  Task 148:
  Please set the panda emoji sticker size to a value between 0 and 25.
  
  Task 149:
  Please drag and drop the panda emoji sticker to the green rectangle. 
  
  Task 150:
  Please add the Pink filter. 
  
  Task 151:
  Please select the bear emoji sticker to be added. 
  
  Task 152:
  Please set the bear emoji sticker size to a value between 25 and 50.
  
  Task 153:
  Please drag and drop the bear emoji sticker to the blue rectangle. 
  
  Task 154:
  Please tap on the upload icon to upload this image. 
  
  Task 155:
  Please tap on the X button to cancel image. 
  
  Task 156:
  Please select the "Great!" text sticker to be added. 
  
  Task 157:
  Please set the "Great!" text sticker size to a value between 0 and 25.
  
  Task 158:
  Please drag and drop the "Great!" text sticker to the blue rectangle. 
  
  Task 159:
  Please add the Aqua filter. 
  
  Task 160:
  Please add the Gray filter. 
  
  Task 161:
  Please select the dog emoji sticker to be added. 
  
  Task 162:
  Please set the dog emoji sticker size to a value between 50 and 75.
  
  Task 163:
  Please drag and drop the dog emoji sticker to the red rectangle. 
  
  Task 164:
  Please select the "Smart!" text sticker to be added. 
  
  Task 165:
  Please drag and drop the "Smart!" text sticker to the green rectangle. 
  
  Task 166:
  Please add the Orange filter. 
  
  Task 167:
  Please tap on the checkmark button to save this image. 
  
  Task 168:
  Please select the fox emoji sticker to be added. 
  
  Task 169:
  Please drag and drop the fox emoji sticker to the blue rectangle. 
  
  Task 170:
  Please select the "Nice!!" text sticker to be added. 
  
  Task 171:
  Please drag and drop the "Nice!!" text sticker to the green rectangle. 
  
  Task 172:
  Please tap on the upload icon to upload this image. 
  
  Task 173:
  Please add the Aqua filter. 
  
  Task 174:
  Please add the Pink filter. 
  
  Task 175:
  Please select the cat emoji sticker to be added. 
  
  Task 176:
  Please set the cat emoji sticker size to a value between 50 and 75.
  
  Task 177:
  Please drag and drop the cat emoji sticker to the red rectangle. 
  
  Task 178:
  Please add the Lime filter. 
  
  Task 179:
  Please add the Yellow filter. 
  
  Task 180:
  Please tap on the upload icon to upload this image. 
  
  Task 181:
  Please tap on the checkmark button to save this image. 
  
  Task 182:
  Please select the "Good!!" text sticker to be added. 
  
  Task 183:
  Please set the "Good!!" text sticker size to a value between 0 and 25.
  
  Task 184:
  Please drag and drop the "Good!!" text sticker to the red rectangle. 
  
  Task 185:
  Please select the fox emoji sticker to be added. 
  
  Task 186:
  Please set the fox emoji sticker size to a value between 50 and 75.
  
  Task 187:
  Please drag and drop the fox emoji sticker to the green rectangle. 
  
  Task 188:
  Please add the Yellow filter. 
  
  Task 189:
  Please select the laughing emoji sticker to be added. 
  
  Task 190:
  Please set the laughing emoji sticker size to a value between 75 and 100.
  
  Task 191:
  Please drag and drop the laughing emoji sticker to the blue rectangle. 
  
  Task 192:
  Please add the Lime filter. 
  
  Task 193:
  Please tap on the upload icon to upload this image. 
  
  Task 194:
  Please tap on the X button to cancel image. 
  
  Task 195:
  Please select the bear emoji sticker to be added. 
  
  Task 196:
  Please set the bear emoji sticker size to a value between 25 and 50.
  
  Task 197:
  Please drag and drop the bear emoji sticker to the red rectangle. 
  
  Task 198:
  Please tap the undo icon to undo the last action. 
  
  Task 199:
  Please add the Orange filter. 
  
  Task 200:
  Please select the "Nice!!" text sticker to be added. 
  
  Task 201:
  Please drag and drop the "Nice!!" text sticker to the blue rectangle. 
  
  Task 202:
  Please select the dog emoji sticker to be added. 
  
  Task 203:
  Please drag and drop the dog emoji sticker to the red rectangle. 
  
  Task 204:
  Please select the "Good!!" text sticker to be added. 
  
  Task 205:
  Please tap the undo icon to undo the last action. 
  
  Task 206:
  Please add the Orange filter. 
  
  Task 207:
  Please select the smiling emoji sticker to be added. 
  
  Task 208:
  Please tap the undo icon to undo the last action. 
  
  Task 209:
  Please select the "Smart!" text sticker to be added. 
  
  Task 210:
  Please drag and drop the "Smart!" text sticker to the green rectangle. 
  
  Task 211:
  Please tap on the X button to cancel image. 
  
  Task 212:
  Please select the "Happy!" text sticker to be added. 
  
  Task 213:
  Please set the "Happy!" text sticker size to a value between 0 and 25.
  
  Task 214:
  Please drag and drop the "Happy!" text sticker to the red rectangle. 
  
  Task 215:
  Please select the fox emoji sticker to be added. 
  
  Task 216:
  Please set the fox emoji sticker size to a value between 75 and 100.
  
  Task 217:
  Please drag and drop the fox emoji sticker to the green rectangle. 
  
  Task 218:
  Please tap the undo icon to undo the last action. 
  
  Task 219:
  Please select the hamster emoji sticker to be added. 
  
  Task 220:
  Please drag and drop the hamster emoji sticker to the green rectangle. 
  
  Task 221:
  Please add the Teal filter. 
  
  Task 222:
  Please select the laughing emoji sticker to be added. 
  
  Task 223:
  Please tap the undo icon to undo the last action. 
  
  Task 224:
  Please select the "Good!!" text sticker to be added. 
  
  Task 225:
  Please set the "Good!!" text sticker size to a value between 25 and 50.
  
  Task 226:
  Please drag and drop the "Good!!" text sticker to the blue rectangle. 
  
  Task 227:
  Please tap the undo icon to undo the last action. 
  
  Task 228:
  Please select the "Smart!" text sticker to be added. 
  
  Task 229:
  Please tap the undo icon to undo the last action. 
  
  Task 230:
  Please select the cat emoji sticker to be added. 
  
  Task 231:
  Please drag and drop the cat emoji sticker to the blue rectangle. 
  
  Task 232:
  Please tap on the upload icon to upload this image. 
  
  Task 233:
  Please tap on the checkmark button to save this image. 
  
  Task 234:
  Please select the hamster emoji sticker to be added. 
  
  Task 235:
  Please drag and drop the hamster emoji sticker to the red rectangle. 
  
  Task 236:
  Please select the hamster emoji sticker to be added. 
  
  Task 237:
  Please set the hamster emoji sticker size to a value between 75 and 100.
  
  Task 238:
  Please drag and drop the hamster emoji sticker to the green rectangle. 
  
  Task 239:
  Please select the dog emoji sticker to be added. 
  
  Task 240:
  Please drag and drop the dog emoji sticker to the blue rectangle. 
  
  Task 241:
  Please tap on the upload icon to upload this image. 
  
  Task 242:
  Please tap on the checkmark button to save this image. 
  
  Task 243:
  Please select the smiling emoji sticker to be added. 
  
  Task 244:
  Please set the smiling emoji sticker size to a value between 75 and 100.
  
  Task 245:
  Please drag and drop the smiling emoji sticker to the green rectangle. 
  
  Task 246:
  Please select the "Neat!!" text sticker to be added. 
  
  Task 247:
  Please drag and drop the "Neat!!" text sticker to the blue rectangle. 
  
  Task 248:
  Please tap the undo icon to undo the last action. 
  
  Task 249:
  Please select the "Good!!" text sticker to be added. 
  
  Task 250:
  Please tap the undo icon to undo the last action. 
  
  Task 251:
  Please add the Pink filter. 
  
  Task 252:
  Please select the "Neat!!" text sticker to be added. 
  
  Task 253:
  Please set the "Neat!!" text sticker size to a value between 0 and 25.
  
  Task 254:
  Please drag and drop the "Neat!!" text sticker to the red rectangle. 
  
  Task 255:
  Please tap the undo icon to undo the last action. 
  
  Task 256:
  Please select the "Great!" text sticker to be added. 
  
  Task 257:
  Please drag and drop the "Great!" text sticker to the red rectangle. 
  
  Task 258:
  Please select the fox emoji sticker to be added. 
  
  Task 259:
  Please drag and drop the fox emoji sticker to the blue rectangle. 
  
  Task 260:
  Please tap on the upload icon to upload this image. 
  
  Task 261:
  Please tap on the X button to cancel image. 
  
  Task 262:
  Please select the "Nice!!" text sticker to be added. 
  
  Task 263:
  Please tap the undo icon to undo the last action. 
  
  Task 264:
  Please select the "Smart!" text sticker to be added. 
  
  Task 265:
  Please set the "Smart!" text sticker size to a value between 25 and 50.
  
  Task 266:
  Please drag and drop the "Smart!" text sticker to the red rectangle. 
  
  Task 267:
  Please add the Gray filter. 
  
  Task 268:
  Please add the Purple filter. 
  
  Task 269:
  Please add the Teal filter. 
  
  Task 270:
  Please select the "Cool!!" text sticker to be added. 
  
  Task 271:
  Please drag and drop the "Cool!!" text sticker to the blue rectangle. 
  
  Task 272:
  Please tap the undo icon to undo the last action. 
  
  Task 273:
  Please select the "Neat!!" text sticker to be added. 
  
  Task 274:
  Please drag and drop the "Neat!!" text sticker to the green rectangle. 
  
  Task 275:
  Please tap the undo icon to undo the last action. 
  
  Task 276:
  Please tap on the upload icon to upload this image. 
  
  Task 277:
  Please select the fox emoji sticker to be added. 
  
  Task 278:
  Please set the fox emoji sticker size to a value between 50 and 75.
  
  Task 279:
  Please drag and drop the fox emoji sticker to the blue rectangle. 
  
  Task 280:
  Please select the "Cool!!" text sticker to be added. 
  
  Task 281:
  Please set the "Cool!!" text sticker size to a value between 25 and 50.
  
  Task 282:
  Please drag and drop the "Cool!!" text sticker to the green rectangle. 
  
  Task 283:
  Please tap on the upload icon to upload this image. 
  
  Task 284:
  Please tap on the X button to cancel image. 
